CARE: Compatibility-Aware Incentive Mechanisms for Federated Learning with Budgeted Requesters

Federated learning (FL) is a promising approach that allows requesters (\eg, servers) to obtain local training models from workers (e.g., clients). Since workers are typically unwilling to provide training services/models freely and voluntarily, many incentive mechanisms in FL are designed to incentivize participation by offering monetary rewards from requesters. However, existing studies neglect two crucial aspects of real-world FL scenarios. First, workers can possess inherent incompatibility characteristics (e.g., communication channels and data sources), which can lead to degradation of FL efficiency (e.g., low communication efficiency and poor model generalization). Second, the requesters are budgeted, which limits the amount of workers they can hire for their tasks. In this paper, we investigate the scenario in FL where multiple budgeted requesters seek training services from incompatible workers with private training costs. We consider two settings: the cooperative budget setting where requesters cooperate to pool their budgets to improve their overall utility and the non-cooperative budget setting where each requester optimizes their utility within their own budgets. To address efficiency degradation caused by worker incompatibility, we develop novel compatibility-aware incentive mechanisms, CARE-CO and CARE-NO, for both settings to elicit true private costs and determine workers to hire for requesters and their rewards while satisfying requester budget constraints. Our mechanisms guarantee individual rationality, truthfulness, budget feasibility, and approximation performance. We conduct extensive experiments using real-world datasets to show that the proposed mechanisms significantly outperform existing baselines.

==> Experiment-data/accuracy-bar.py <==
import numpy as np
import matplotlib.pyplot as plt
import time


if __name__ == '__main__':

    #parameters:
    # y_label='reputation'
    # x_label='requester'

    # y_label='reputation'
    # x_label='type'

    y_label='accuracy'
    x_label='requester'

    # y_label='accuracy'
    # x_label='type'
    round=1


    # number of requesters
    if x_label=='requester':
        x=np.array([4,6,8,10])/1
        x_axis='Requesters'
    else:
        x=np.array([6,8,10,12])/1
        x_axis='Types'

    if y_label=='reputation':
        y_axis='Overall Reputation'
    else:
        y_axis='Average Global Accuracy'

    
    # reputation & requesters FMNIST
    # BFL_CO=np.array([0.538,0.684,0.428,0.610])
    # RRAFL_CO=np.array([0.340,0.646,0.327,0.423])
    # RanPri_CO=np.array([0.306,0.311,0.252,0.345])
    # GreedyPri_CO=np.array([0,0,0,0])

    BFL_CO=np.array([0.725,0.712,0.789,0.784])
    RRAFL_CO=np.array([0.645,0.632,0.646,0.637])
    RanPri_CO=np.array([0.445,0.429,0.541,0.525])
    GreedyPri_CO=np.array([0,0,0,0])

    # # reputation & types CIFAR
    # BFL_CO=np.array([0.484,0.420,0.463,0.439])
    # RRAFL_CO=np.array([0.422,0.375,0.441,0.299])
    # RanPri_CO=np.array([0.243,0.242,0.258,0.249])
    # GreedyPri_CO=np.array([0,0,0,0])
    # BFL_CO=np.array([0.415,0.461,0.423,0.370])
    # RRAFL_CO=np.array([0.341,0.423,0.344,0.269])
    # RanPri_CO=np.array([0.296,0.311,0.245,0.270])
    # GreedyPri_CO=np.array([0,0,0,0])

    # BFL_CO=np.array([0.518,0.501,0.540,0.519])
    # RRAFL_CO=np.array([0.391,0.408,0.413,0.410])
    # RanPri_CO=np.array([0.313,0.324,0.317,0.310])
    # GreedyPri_NO=np.array([0,0,0,0])


    # 画图value
    # color = ["#151D29", "#D23918", "#E5A84B", "#5DA39D"]
    # color = ["#ED6D3D","#2E59A7", "#108B96","#68461E","#F2C867"]
    color = ["#D23918", "#E5A84B", "#2E59A7","#5DA39D"]
    hatch_par = ['','/', 'x','|', '-', '+',  'o', 'O', '.', '*']
    
    name_list = ['Coop. w.r.t. \n #requesters',' Non-coop. w.r.t. \n #requesters', 'Coop. w.r.t. \n #types', 'Non-coop. w.r.t. \n #types']
    #
    x_bar = list(range(len(name_list)))

    total_width, n = 0.8, 4
    width = total_width / n
    plt.figure(figsize=(20, 15))
    # plt.figure(dpi=200)
    plt.bar(x_bar, BFL_CO / round,  width=width,  label="CARE-(CO/NO)", fc='None',edgecolor=color[0], linewidth=4,hatch=hatch_par[0])
    for i in range(len(x_bar)):
        x_bar[i] = x_bar[i] + 1.3*width

    plt.bar(x_bar, RRAFL_CO / round, width=width, label="RRAFL", tick_label=name_list, fc='None',edgecolor=color[1],linewidth=4,hatch=hatch_par[1])
    for i in range(len(x_bar)):
        x_bar[i] = x_bar[i] + 1.3*width

    plt.bar(x_bar, RanPri_CO / round, width=width, label="RanPri", fc='None',edgecolor=color[2],linewidth=4,hatch=hatch_par[2])
    # for i in range(len(x_bar)):
    #     x_bar[i] = x_bar[i] + width

    # plt.bar(x_bar, GreedyPri_CO / round, width=width, label="PAB-I", color=color[3],hatch=hatch_par[3])
    

    plt.grid(axis='y', lw=.5,ls='--')
    # plt.xlabel('$N_{max}$/$N$', fontdict={'family': 'Times New Roman', 'weight': 'bold', 'size': 20})
    # plt.xticks(rotation=20)
    plt.ylabel(y_axis, fontdict={'family': 'Times New Roman', 'weight': 'bold', 'size': 70})
    plt.legend(prop={'family': 'Times New Roman', 'size': 40, 'weight': 'bold'},ncol=3, loc='upper left')

    plt.ylim(0.3,0.85)
    # plt.xticks(fontproperties='Times New Roman', weight='bold', size=50)
    plt.xticks([])
    plt.yticks(fontproperties='Times New Roman', weight='bold', size=55)
    ti = time.strftime("%Y-%m-%d-%H-%M-%S", time.localtime())
    plt.savefig('./Experiment-data/result/barMnistgenerallDataNumberof'+x_label+y_label+'-'  + ti + '.pdf')
    # plt.savefig('./Experiment-data/result/barCIFARgenerallDataNumberof'+x_label+y_label+'-'  + ti + '.pdf')
    plt.show()

==> Experiment-data/reputation-CIFAR.py <==
import numpy as np
import matplotlib.pyplot as plt
import time


if __name__ == '__main__':

    #parameters:
    # y_label='reputation'
    # x_label='requester'

    y_label='reputation'
    x_label='type'

    # y_label='accuracy'
    # x_label='requester'

    # y_label='accuracy'
    # x_label='type'
    round=1
    mar_wid=18
    lin_wid=8


    # number of requesters
    if x_label=='requester':
        x=np.array([2,4,6,8,10,12])/1
        x_axis='Requesters'
    else:
        x=np.array([4,8,12,16,20,24])/1
        x_axis='Groups'

    if y_label=='reputation':
        y_axis='Overall Reputation'
    else:
        y_axis='Average Global Accuracy'
    # opt_ni=np.array([])


    # # reputation & requesters
    # BFL_CO=np.array([22.28,33.22,34.69,35.13,35.98,36.10 ])
    # RRAFL_CO=np.array([4.79,6.45,8.91,9.65,9.58,11.11 ])
    # RanPri_CO=np.array([1.07,1.53,2.23,2.91,3.48,4.06 ])
    # GreedyPri_CO=np.array([0,0,0,0])

    # BFL_NO=np.array([13.27,20.83,26.55,29.76,31.67,32.75 ])
    # RRAFL_NO=np.array([4.36,6.69,8.65,9.01,9.48,9.97 ])
    # RanPri_NO=np.array([1.04,1.55,2.28,2.91,3.39,4.18 ])
    # GreedyPri_NO=np.array([0,0,0,0])

    # reputation & types
    BFL_CO=np.array([24.67,35.28,36.27,36.50,36.93,36.93 ])
    RRAFL_CO=np.array([4.53,6.87,7.52,10.15,10.64,12.87 ])
    RanPri_CO=np.array([2.29,2.59,2.47,2.38,2.43,2.42 ])
    GreedyPri_CO=np.array([0,0,0,0])

    BFL_NO=np.array([20.82,28.79,33.53,34.13,34.16,34.20 ])
    RRAFL_NO=np.array([4.53,6.30,7.61,8.82,10.77,12.72 ])
    RanPri_NO=np.array([2.22,2.53,2.32,2.33,2.39,2.42 ])
    GreedyPri_NO=np.array([0,0,0,0])

    # # accuracy & requesters
    # BFL_CO=np.array([0.763,0.766,0.765,0.752])
    # RRAFL_CO=np.array([0.712,0.754,0.627,0.674])
    # RanPri_CO=np.array([0.441,0.464,0.412,0.446])
    # GreedyPri_CO=np.array([0.492,0.443,0.442,0.407])

    # BFL_NO=np.array([0.746,0.743,0.741,0.740])
    # RRAFL_NO=np.array([0.674,0.571,0.632,0.598])
    # RanPri_NO=np.array([0.428,0.382,0.442,0.421])
    # GreedyPri_NO=np.array([0.49,0.445,0.449,0.414])

    # # accuracy & requesters
    # BFL_CO=np.array([0.766,0.764,0.753,0.761])
    # RRAFL_CO=np.array([0.711,0.742,0.746,0.751])
    # RanPri_CO=np.array([0.476,0.412,0.524,0.462])
    # GreedyPri_CO=np.array([0,0,0,0])

    # BFL_NO=np.array([0.757,0.752,0.754,0.751])
    # RRAFL_NO=np.array([0.543,0.574,0.662,0.661])
    # RanPri_NO=np.array([0.417,0.432,0.451,0.463])
    # GreedyPri_NO=np.array([0,0,0,0])
   
    


    # 画图value
    colors = ["#D23918", "#E5A84B", "#2E59A7","#5DA39D",]
    # colors = ["#ED6D3D","#2E59A7", "#108B96","#68461E","#F2C867",]
    # plt.plot(x, value_opt, color='cornflowerblue', label="OPT", markersize=mar_wid, marker='*',
    #          linestyle='-', linewidth=lin_wid)
    plt.figure(figsize=(20, 15))

    plt.plot(x, BFL_CO/round, color=colors[0], label="CARE-CO", marker='o', markersize=mar_wid, linestyle='-', linewidth=lin_wid)

    plt.plot(x, BFL_NO/round, color=colors[0], label="CARE-NO", marker='o', markersize=mar_wid, linestyle='--', linewidth=lin_wid)

    plt.plot(x, RRAFL_CO/round, color=colors[1], label="RRAFL", markersize=mar_wid, marker='^',
             linestyle='-', linewidth=lin_wid)
    
    plt.plot(x, RRAFL_NO/round, color=colors[1], label="RRAFL",markersize=mar_wid, marker='^',
             linestyle='--', linewidth=lin_wid)
    
    plt.plot(x, RanPri_CO/round, color=colors[2], label="RanPri", markersize=mar_wid, marker='x',
             linestyle='-', linewidth=lin_wid)
    # plt.plot(x, GreedyPri_CO/round, color=colors[3], label="GreedyPri", markersize=mar_wid, marker='v',
    #          linestyle='-', linewidth=lin_wid)
    

    
    
    plt.plot(x, RanPri_NO/round, color=colors[2], label="RanPri", markersize=mar_wid, marker='x',
             linestyle='--', linewidth=lin_wid)
    # plt.plot(x, GreedyPri_NO/round, color=colors[3],  markersize=mar_wid, marker='v',
    #          linestyle='--', linewidth=lin_wid)


    plt.grid(True, lw=.5,ls='--')

    plt.legend(prop={'family': 'Times New Roman', 'size': 40, 'weight': 'bold'}, loc='best',ncol=3)  # 图列位置，可选best，center
    # 添加文本 #x轴文本
    plt.xlabel('# '+ x_axis, fontdict={'family': 'Times New Roman', 'size': 65, 'weight': 'bold'})
    # y轴文本
    plt.ylabel(y_axis, fontdict={'family': 'Times New Roman', 'size': 65, 'weight': 'bold'})
    # plt.xticks(fontproperties='Times New Roman', size=55)
    plt.xticks(range(4,25,4),fontproperties='Times New Roman', size=55)
    plt.yticks(fontproperties='Times New Roman', size=55)
    plt.ylim(0, 46)
    # 标题
    # plt.title('sss')
    ti = time.strftime("%Y-%m-%d-%H-%M-%S", time.localtime())
    plt.savefig('./Experiment-data/result/CIFARgenerallDataNumberof'+x_label+y_label+'-'  + ti + '.pdf')
    plt.show()




==> Experiment-data/reputation.py <==
import numpy as np
import matplotlib.pyplot as plt
import time


if __name__ == '__main__':

    #parameters:
    y_label='reputation'
    x_label='requester'

    # y_label='reputation'
    # x_label='type'

    # y_label='accuracy'
    # x_label='requester'

    # y_label='accuracy'
    # x_label='type'
    round=1
    mar_wid=18
    lin_wid=8

    # number of requesters
    if x_label=='requester':
        x=np.array([2,4,6,8,10,12])/1
        x_axis='Requesters'
    else:
        x=np.array([4,8,12,16,20,24])/1
        x_axis='Groups'

    if y_label=='reputation':
        y_axis='Overall Reputation'
    else:
        y_axis='Average Global Accuracy'
    # opt_ni=np.array([])


    # reputation & requesters
    BFL_CO=np.array([30.86,37.59,40.69,42.71,43.31,43.57 ])
    RRAFL_CO=np.array([5.25,7.32,8.71,10.32,12.15,12.13 ])
    RanPri_CO=np.array([1.25,2.00,2.96,3.82,4.52,5.52 ])
    GreedyPri_CO=np.array([1.08,1.27,1.82,1.91])

    BFL_NO=np.array([14.60,24.13,30.68,35.25,38.91,41.32 ])
    RRAFL_NO=np.array([4.80,7.61,8.71,10.44,10.75,12.18 ])
    RanPri_NO=np.array([1.14,2.06,2.96,3.77,4.43,5.24 ])
    GreedyPri_NO=np.array([0.888,1.16,1.51,2.17])

    # # reputation & types
    # BFL_CO=np.array([25.01,36.69,40.11,42.46,42.48,42.43 ])
    # RRAFL_CO=np.array([4.50,6.86,7.68,9.67,12.65,14.69 ])
    # RanPri_CO=np.array([2.35,2.30,2.59,2.45,2.29,2.38 ])
    # GreedyPri_CO=np.array([0,0,0,0])

    # BFL_NO=np.array([20.22,32.67,38.07,38.91,38.89,38.91 ])
    # RRAFL_NO=np.array([4.50,6.56,8.06,9.70,11.92,14.46 ])
    # RanPri_NO=np.array([2.43,2.37,2.45,2.36,2.32,2.57 ])
    # GreedyPri_NO=np.array([0,0,0,0])

    # # accuracy & requesters
    # BFL_CO=np.array([0.763,0.766,0.765,0.752])
    # RRAFL_CO=np.array([0.712,0.754,0.627,0.674])
    # RanPri_CO=np.array([0.441,0.464,0.412,0.446])
    # GreedyPri_CO=np.array([0.492,0.443,0.442,0.407])

    # BFL_NO=np.array([0.746,0.743,0.741,0.740])
    # RRAFL_NO=np.array([0.674,0.571,0.632,0.598])
    # RanPri_NO=np.array([0.428,0.382,0.442,0.421])
    # GreedyPri_NO=np.array([0.49,0.445,0.449,0.414])

    # # accuracy & requesters
    # BFL_CO=np.array([0.766,0.764,0.753,0.761])
    # RRAFL_CO=np.array([0.711,0.742,0.746,0.751])
    # RanPri_CO=np.array([0.476,0.412,0.524,0.462])
    # GreedyPri_CO=np.array([0,0,0,0])

    # BFL_NO=np.array([0.757,0.752,0.754,0.751])
    # RRAFL_NO=np.array([0.543,0.574,0.662,0.661])
    # RanPri_NO=np.array([0.417,0.432,0.451,0.463])
    # GreedyPri_NO=np.array([0,0,0,0])
   
    


    # 画图value
    colors = ["#D23918", "#E5A84B", "#2E59A7","#5DA39D",]
    # colors = ["#ED6D3D","#2E59A7", "#108B96","#68461E","#F2C867",]
    # plt.plot(x, value_opt, color='cornflowerblue', label="OPT", markersize=mar_wid, marker='*',
    #          linestyle='-', linewidth=2)
    plt.figure(figsize=(20, 15))

    plt.plot(x, BFL_CO/round, color=colors[0], label="CARE-CO", marker='o', markersize=mar_wid, linestyle='-', linewidth=lin_wid)

    plt.plot(x, BFL_NO/round, color=colors[0],  marker='o',label="CARE-NO", markersize=mar_wid, linestyle='--', linewidth=lin_wid)


    plt.plot(x, RRAFL_CO/round, color=colors[1], label="RRAFL", markersize=mar_wid, marker='^',
             linestyle='-', linewidth=lin_wid)
    
    plt.plot(x, RRAFL_NO/round, color=colors[1],label="RRAFL", markersize=mar_wid, marker='^',
             linestyle='--', linewidth=lin_wid)
    
    plt.plot(x, RanPri_CO/round, color=colors[2], label="RanPri", markersize=mar_wid, marker='x',
             linestyle='-', linewidth=lin_wid)
    # plt.plot(x, GreedyPri_CO/round, color=colors[3], label="GreedyPri", markersize=mar_wid, marker='v',linestyle='-', linewidth=2)
    

    
    
    plt.plot(x, RanPri_NO/round, color=colors[2], label="RanPri", markersize=mar_wid, marker='x',
             linestyle='--', linewidth=lin_wid)
    # plt.plot(x, GreedyPri_NO/round, color=colors[3],  markersize=mar_wid, marker='v', linestyle='--', linewidth=2)


    plt.grid(True, lw=.5,ls='--')

    plt.legend(prop={'family': 'Times New Roman', 'size': 40,'weight': 'bold'}, ncol=3,loc='best')  # 图列位置，可选best，center
    # 添加文本 #x轴文本
    plt.xlabel('# '+ x_axis, fontdict={'family': 'Times New Roman', 'size': 65, 'weight': 'bold'})
    # y轴文本
    plt.ylabel(y_axis, fontdict={'family': 'Times New Roman', 'size': 65, 'weight': 'bold'})
    # plt.xticks(range(4,25,4),fontproperties='Times New Roman', size=55,weight='bold')
    plt.xticks(fontproperties='Times New Roman', size=55,weight='bold')
    plt.yticks(fontproperties='Times New Roman', size=55,weight='bold')
    plt.ylim(0, 56)

    # 标题
    # plt.title('sss')
    ti = time.strftime("%Y-%m-%d-%H-%M-%S", time.localtime())
    plt.savefig('./Experiment-data/result/generallDataNumberof'+x_label+y_label+'-'  + ti + '.pdf')
    plt.show()




==> INFOCOM25-Compatibility-Aware_Incentive_Mechanisms_for_Federated_Learning_with_Budgeted_Requesters/Experiment-data/accuracy-bar.py <==
import numpy as np
import matplotlib.pyplot as plt
import time


if __name__ == '__main__':

    #parameters:
    # y_label='reputation'
    # x_label='requester'

    # y_label='reputation'
    # x_label='type'

    y_label='accuracy'
    x_label='requester'

    # y_label='accuracy'
    # x_label='type'
    round=1


    # number of requesters
    if x_label=='requester':
        x=np.array([4,6,8,10])/1
        x_axis='Requesters'
    else:
        x=np.array([6,8,10,12])/1
        x_axis='Types'

    if y_label=='reputation':
        y_axis='Overall Reputation'
    else:
        y_axis='Average Global Accuracy'

    
    # reputation & requesters FMNIST
    # BFL_CO=np.array([0.538,0.684,0.428,0.610])
    # RRAFL_CO=np.array([0.340,0.646,0.327,0.423])
    # RanPri_CO=np.array([0.306,0.311,0.252,0.345])
    # GreedyPri_CO=np.array([0,0,0,0])

    BFL_CO=np.array([0.725,0.712,0.789,0.784])
    RRAFL_CO=np.array([0.645,0.632,0.646,0.637])
    RanPri_CO=np.array([0.445,0.429,0.541,0.525])
    GreedyPri_CO=np.array([0,0,0,0])

    # # reputation & types CIFAR
    # BFL_CO=np.array([0.484,0.420,0.463,0.439])
    # RRAFL_CO=np.array([0.422,0.375,0.441,0.299])
    # RanPri_CO=np.array([0.243,0.242,0.258,0.249])
    # GreedyPri_CO=np.array([0,0,0,0])
    # BFL_CO=np.array([0.415,0.461,0.423,0.370])
    # RRAFL_CO=np.array([0.341,0.423,0.344,0.269])
    # RanPri_CO=np.array([0.296,0.311,0.245,0.270])
    # GreedyPri_CO=np.array([0,0,0,0])

    # BFL_CO=np.array([0.518,0.501,0.540,0.519])
    # RRAFL_CO=np.array([0.391,0.408,0.413,0.410])
    # RanPri_CO=np.array([0.313,0.324,0.317,0.310])
    # GreedyPri_NO=np.array([0,0,0,0])


    # 画图value
    # color = ["#151D29", "#D23918", "#E5A84B", "#5DA39D"]
    # color = ["#ED6D3D","#2E59A7", "#108B96","#68461E","#F2C867"]
    color = ["#D23918", "#E5A84B", "#2E59A7","#5DA39D"]
    hatch_par = ['','/', 'x','|', '-', '+',  'o', 'O', '.', '*']
    
    name_list = ['Coop. w.r.t. \n #requesters',' Non-coop. w.r.t. \n #requesters', 'Coop. w.r.t. \n #types', 'Non-coop. w.r.t. \n #types']
    #
    x_bar = list(range(len(name_list)))

    total_width, n = 0.8, 4
    width = total_width / n
    plt.figure(figsize=(20, 15))
    # plt.figure(dpi=200)
    plt.bar(x_bar, BFL_CO / round,  width=width,  label="CARE-(CO/NO)", fc='None',edgecolor=color[0], linewidth=4,hatch=hatch_par[0])
    for i in range(len(x_bar)):
        x_bar[i] = x_bar[i] + 1.3*width

    plt.bar(x_bar, RRAFL_CO / round, width=width, label="RRAFL", tick_label=name_list, fc='None',edgecolor=color[1],linewidth=4,hatch=hatch_par[1])
    for i in range(len(x_bar)):
        x_bar[i] = x_bar[i] + 1.3*width

    plt.bar(x_bar, RanPri_CO / round, width=width, label="RanPri", fc='None',edgecolor=color[2],linewidth=4,hatch=hatch_par[2])
    # for i in range(len(x_bar)):
    #     x_bar[i] = x_bar[i] + width

    # plt.bar(x_bar, GreedyPri_CO / round, width=width, label="PAB-I", color=color[3],hatch=hatch_par[3])
    

    plt.grid(axis='y', lw=.5,ls='--')
    # plt.xlabel('$N_{max}$/$N$', fontdict={'family': 'Times New Roman', 'weight': 'bold', 'size': 20})
    # plt.xticks(rotation=20)
    plt.ylabel(y_axis, fontdict={'family': 'Times New Roman', 'weight': 'bold', 'size': 70})
    plt.legend(prop={'family': 'Times New Roman', 'size': 40, 'weight': 'bold'},ncol=3, loc='upper left')

    plt.ylim(0.3,0.85)
    # plt.xticks(fontproperties='Times New Roman', weight='bold', size=50)
    plt.xticks([])
    plt.yticks(fontproperties='Times New Roman', weight='bold', size=55)
    ti = time.strftime("%Y-%m-%d-%H-%M-%S", time.localtime())
    plt.savefig('./Experiment-data/result/barMnistgenerallDataNumberof'+x_label+y_label+'-'  + ti + '.pdf')
    # plt.savefig('./Experiment-data/result/barCIFARgenerallDataNumberof'+x_label+y_label+'-'  + ti + '.pdf')
    plt.show()

==> INFOCOM25-Compatibility-Aware_Incentive_Mechanisms_for_Federated_Learning_with_Budgeted_Requesters/Experiment-data/reputation-CIFAR.py <==
import numpy as np
import matplotlib.pyplot as plt
import time


if __name__ == '__main__':

    #parameters:
    # y_label='reputation'
    # x_label='requester'

    y_label='reputation'
    x_label='type'

    # y_label='accuracy'
    # x_label='requester'

    # y_label='accuracy'
    # x_label='type'
    round=1
    mar_wid=18
    lin_wid=8


    # number of requesters
    if x_label=='requester':
        x=np.array([2,4,6,8,10,12])/1
        x_axis='Requesters'
    else:
        x=np.array([4,8,12,16,20,24])/1
        x_axis='Groups'

    if y_label=='reputation':
        y_axis='Overall Reputation'
    else:
        y_axis='Average Global Accuracy'
    # opt_ni=np.array([])


    # # reputation & requesters
    # BFL_CO=np.array([22.28,33.22,34.69,35.13,35.98,36.10 ])
    # RRAFL_CO=np.array([4.79,6.45,8.91,9.65,9.58,11.11 ])
    # RanPri_CO=np.array([1.07,1.53,2.23,2.91,3.48,4.06 ])
    # GreedyPri_CO=np.array([0,0,0,0])

    # BFL_NO=np.array([13.27,20.83,26.55,29.76,31.67,32.75 ])
    # RRAFL_NO=np.array([4.36,6.69,8.65,9.01,9.48,9.97 ])
    # RanPri_NO=np.array([1.04,1.55,2.28,2.91,3.39,4.18 ])
    # GreedyPri_NO=np.array([0,0,0,0])

    # reputation & types
    BFL_CO=np.array([24.67,35.28,36.27,36.50,36.93,36.93 ])
    RRAFL_CO=np.array([4.53,6.87,7.52,10.15,10.64,12.87 ])
    RanPri_CO=np.array([2.29,2.59,2.47,2.38,2.43,2.42 ])
    GreedyPri_CO=np.array([0,0,0,0])

    BFL_NO=np.array([20.82,28.79,33.53,34.13,34.16,34.20 ])
    RRAFL_NO=np.array([4.53,6.30,7.61,8.82,10.77,12.72 ])
    RanPri_NO=np.array([2.22,2.53,2.32,2.33,2.39,2.42 ])
    GreedyPri_NO=np.array([0,0,0,0])

    # # accuracy & requesters
    # BFL_CO=np.array([0.763,0.766,0.765,0.752])
    # RRAFL_CO=np.array([0.712,0.754,0.627,0.674])
    # RanPri_CO=np.array([0.441,0.464,0.412,0.446])
    # GreedyPri_CO=np.array([0.492,0.443,0.442,0.407])

    # BFL_NO=np.array([0.746,0.743,0.741,0.740])
    # RRAFL_NO=np.array([0.674,0.571,0.632,0.598])
    # RanPri_NO=np.array([0.428,0.382,0.442,0.421])
    # GreedyPri_NO=np.array([0.49,0.445,0.449,0.414])

    # # accuracy & requesters
    # BFL_CO=np.array([0.766,0.764,0.753,0.761])
    # RRAFL_CO=np.array([0.711,0.742,0.746,0.751])
    # RanPri_CO=np.array([0.476,0.412,0.524,0.462])
    # GreedyPri_CO=np.array([0,0,0,0])

    # BFL_NO=np.array([0.757,0.752,0.754,0.751])
    # RRAFL_NO=np.array([0.543,0.574,0.662,0.661])
    # RanPri_NO=np.array([0.417,0.432,0.451,0.463])
    # GreedyPri_NO=np.array([0,0,0,0])
   
    


    # 画图value
    colors = ["#D23918", "#E5A84B", "#2E59A7","#5DA39D",]
    # colors = ["#ED6D3D","#2E59A7", "#108B96","#68461E","#F2C867",]
    # plt.plot(x, value_opt, color='cornflowerblue', label="OPT", markersize=mar_wid, marker='*',
    #          linestyle='-', linewidth=lin_wid)
    plt.figure(figsize=(20, 15))

    plt.plot(x, BFL_CO/round, color=colors[0], label="CARE-CO", marker='o', markersize=mar_wid, linestyle='-', linewidth=lin_wid)

    plt.plot(x, BFL_NO/round, color=colors[0], label="CARE-NO", marker='o', markersize=mar_wid, linestyle='--', linewidth=lin_wid)

    plt.plot(x, RRAFL_CO/round, color=colors[1], label="RRAFL", markersize=mar_wid, marker='^',
             linestyle='-', linewidth=lin_wid)
    
    plt.plot(x, RRAFL_NO/round, color=colors[1], label="RRAFL",markersize=mar_wid, marker='^',
             linestyle='--', linewidth=lin_wid)
    
    plt.plot(x, RanPri_CO/round, color=colors[2], label="RanPri", markersize=mar_wid, marker='x',
             linestyle='-', linewidth=lin_wid)
    # plt.plot(x, GreedyPri_CO/round, color=colors[3], label="GreedyPri", markersize=mar_wid, marker='v',
    #          linestyle='-', linewidth=lin_wid)
    

    
    
    plt.plot(x, RanPri_NO/round, color=colors[2], label="RanPri", markersize=mar_wid, marker='x',
             linestyle='--', linewidth=lin_wid)
    # plt.plot(x, GreedyPri_NO/round, color=colors[3],  markersize=mar_wid, marker='v',
    #          linestyle='--', linewidth=lin_wid)


    plt.grid(True, lw=.5,ls='--')

    plt.legend(prop={'family': 'Times New Roman', 'size': 40, 'weight': 'bold'}, loc='best',ncol=3)  # 图列位置，可选best，center
    # 添加文本 #x轴文本
    plt.xlabel('# '+ x_axis, fontdict={'family': 'Times New Roman', 'size': 65, 'weight': 'bold'})
    # y轴文本
    plt.ylabel(y_axis, fontdict={'family': 'Times New Roman', 'size': 65, 'weight': 'bold'})
    # plt.xticks(fontproperties='Times New Roman', size=55)
    plt.xticks(range(4,25,4),fontproperties='Times New Roman', size=55)
    plt.yticks(fontproperties='Times New Roman', size=55)
    plt.ylim(0, 46)
    # 标题
    # plt.title('sss')
    ti = time.strftime("%Y-%m-%d-%H-%M-%S", time.localtime())
    plt.savefig('./Experiment-data/result/CIFARgenerallDataNumberof'+x_label+y_label+'-'  + ti + '.pdf')
    plt.show()




==> INFOCOM25-Compatibility-Aware_Incentive_Mechanisms_for_Federated_Learning_with_Budgeted_Requesters/Experiment-data/reputation.py <==
import numpy as np
import matplotlib.pyplot as plt
import time


if __name__ == '__main__':

    #parameters:
    y_label='reputation'
    x_label='requester'

    # y_label='reputation'
    # x_label='type'

    # y_label='accuracy'
    # x_label='requester'

    # y_label='accuracy'
    # x_label='type'
    round=1
    mar_wid=18
    lin_wid=8

    # number of requesters
    if x_label=='requester':
        x=np.array([2,4,6,8,10,12])/1
        x_axis='Requesters'
    else:
        x=np.array([4,8,12,16,20,24])/1
        x_axis='Groups'

    if y_label=='reputation':
        y_axis='Overall Reputation'
    else:
        y_axis='Average Global Accuracy'
    # opt_ni=np.array([])


    # reputation & requesters
    BFL_CO=np.array([30.86,37.59,40.69,42.71,43.31,43.57 ])
    RRAFL_CO=np.array([5.25,7.32,8.71,10.32,12.15,12.13 ])
    RanPri_CO=np.array([1.25,2.00,2.96,3.82,4.52,5.52 ])
    GreedyPri_CO=np.array([1.08,1.27,1.82,1.91])

    BFL_NO=np.array([14.60,24.13,30.68,35.25,38.91,41.32 ])
    RRAFL_NO=np.array([4.80,7.61,8.71,10.44,10.75,12.18 ])
    RanPri_NO=np.array([1.14,2.06,2.96,3.77,4.43,5.24 ])
    GreedyPri_NO=np.array([0.888,1.16,1.51,2.17])

    # # reputation & types
    # BFL_CO=np.array([25.01,36.69,40.11,42.46,42.48,42.43 ])
    # RRAFL_CO=np.array([4.50,6.86,7.68,9.67,12.65,14.69 ])
    # RanPri_CO=np.array([2.35,2.30,2.59,2.45,2.29,2.38 ])
    # GreedyPri_CO=np.array([0,0,0,0])

    # BFL_NO=np.array([20.22,32.67,38.07,38.91,38.89,38.91 ])
    # RRAFL_NO=np.array([4.50,6.56,8.06,9.70,11.92,14.46 ])
    # RanPri_NO=np.array([2.43,2.37,2.45,2.36,2.32,2.57 ])
    # GreedyPri_NO=np.array([0,0,0,0])

    # # accuracy & requesters
    # BFL_CO=np.array([0.763,0.766,0.765,0.752])
    # RRAFL_CO=np.array([0.712,0.754,0.627,0.674])
    # RanPri_CO=np.array([0.441,0.464,0.412,0.446])
    # GreedyPri_CO=np.array([0.492,0.443,0.442,0.407])

    # BFL_NO=np.array([0.746,0.743,0.741,0.740])
    # RRAFL_NO=np.array([0.674,0.571,0.632,0.598])
    # RanPri_NO=np.array([0.428,0.382,0.442,0.421])
    # GreedyPri_NO=np.array([0.49,0.445,0.449,0.414])

    # # accuracy & requesters
    # BFL_CO=np.array([0.766,0.764,0.753,0.761])
    # RRAFL_CO=np.array([0.711,0.742,0.746,0.751])
    # RanPri_CO=np.array([0.476,0.412,0.524,0.462])
    # GreedyPri_CO=np.array([0,0,0,0])

    # BFL_NO=np.array([0.757,0.752,0.754,0.751])
    # RRAFL_NO=np.array([0.543,0.574,0.662,0.661])
    # RanPri_NO=np.array([0.417,0.432,0.451,0.463])
    # GreedyPri_NO=np.array([0,0,0,0])
   
    


    # 画图value
    colors = ["#D23918", "#E5A84B", "#2E59A7","#5DA39D",]
    # colors = ["#ED6D3D","#2E59A7", "#108B96","#68461E","#F2C867",]
    # plt.plot(x, value_opt, color='cornflowerblue', label="OPT", markersize=mar_wid, marker='*',
    #          linestyle='-', linewidth=2)
    plt.figure(figsize=(20, 15))

    plt.plot(x, BFL_CO/round, color=colors[0], label="CARE-CO", marker='o', markersize=mar_wid, linestyle='-', linewidth=lin_wid)

    plt.plot(x, BFL_NO/round, color=colors[0],  marker='o',label="CARE-NO", markersize=mar_wid, linestyle='--', linewidth=lin_wid)


    plt.plot(x, RRAFL_CO/round, color=colors[1], label="RRAFL", markersize=mar_wid, marker='^',
             linestyle='-', linewidth=lin_wid)
    
    plt.plot(x, RRAFL_NO/round, color=colors[1],label="RRAFL", markersize=mar_wid, marker='^',
             linestyle='--', linewidth=lin_wid)
    
    plt.plot(x, RanPri_CO/round, color=colors[2], label="RanPri", markersize=mar_wid, marker='x',
             linestyle='-', linewidth=lin_wid)
    # plt.plot(x, GreedyPri_CO/round, color=colors[3], label="GreedyPri", markersize=mar_wid, marker='v',linestyle='-', linewidth=2)
    

    
    
    plt.plot(x, RanPri_NO/round, color=colors[2], label="RanPri", markersize=mar_wid, marker='x',
             linestyle='--', linewidth=lin_wid)
    # plt.plot(x, GreedyPri_NO/round, color=colors[3],  markersize=mar_wid, marker='v', linestyle='--', linewidth=2)


    plt.grid(True, lw=.5,ls='--')

    plt.legend(prop={'family': 'Times New Roman', 'size': 40,'weight': 'bold'}, ncol=3,loc='best')  # 图列位置，可选best，center
    # 添加文本 #x轴文本
    plt.xlabel('# '+ x_axis, fontdict={'family': 'Times New Roman', 'size': 65, 'weight': 'bold'})
    # y轴文本
    plt.ylabel(y_axis, fontdict={'family': 'Times New Roman', 'size': 65, 'weight': 'bold'})
    # plt.xticks(range(4,25,4),fontproperties='Times New Roman', size=55,weight='bold')
    plt.xticks(fontproperties='Times New Roman', size=55,weight='bold')
    plt.yticks(fontproperties='Times New Roman', size=55,weight='bold')
    plt.ylim(0, 56)

    # 标题
    # plt.title('sss')
    ti = time.strftime("%Y-%m-%d-%H-%M-%S", time.localtime())
    plt.savefig('./Experiment-data/result/generallDataNumberof'+x_label+y_label+'-'  + ti + '.pdf')
    plt.show()



